lbmpy: Automatic code generation for efficient parallel lattice Boltzmann methods

Lattice Boltzmann methods are a popular mesoscopic alternative to macroscopic computational fluid dynamics solvers. Many variants have been developed that vary in complexity, accuracy, and computational cost. Extensions are available to simulate multi-phase, multi-component, turbulent, or non-Newtonian flows. In this work we present lbmpy, a code generation package that supports a wide variety of different methods and provides a generic development environment for new schemes as well. A high-level domain-specific language allows the user to formulate, extend and test various lattice Boltzmann schemes. The method specification is represented in a symbolic intermediate representation. Transformations that operate on this intermediate representation optimize and parallelize the method, yielding highly efficient lattice Boltzmann compute kernels not only for single- and two-relaxation-time schemes but also for multi-relaxation-time, cumulant, and entropically stabilized methods. An integration into the HPC framework waLBerla makes massively parallel, distributed simulations possible, which is demonstrated through scaling experiments on the SuperMUC-NG supercomputing system

==> listings/format.py <==
#!/usr/bin/env python3
from pygments import highlight
from pygments.lexers import PythonLexer, PythonConsoleLexer, CppLexer, CLexer
from pygments.formatters import LatexFormatter
from pygments.styles import get_style_by_name
import os


fileEndingToLexer = {
    'cpp' : CppLexer(encoding='utf-8'),
    'py' : PythonLexer(encoding='utf-8'),
    'ipy': PythonConsoleLexer(encoding='utf-8'),
    'c': CLexer(encoding='utf-8'),
}


inputDir  = os.path.join( os.getcwd(), "input" )
outputDir = os.path.join( os.getcwd(), "output" )

if not os.path.exists(outputDir):
        os.makedirs(outputDir)

formatter = LatexFormatter( style='friendly', title="This is a title", titel="This is a title", verboptions="fontsize=\\footnotesize", encoding='utf-8')


for i in os.listdir( inputDir ):
    if i.startswith('.'):
        continue
    print(i)
    fileEnding = i.split('.')[-1]
    code = open( os.path.join(inputDir,i), encoding='utf-8' ).read()
    outputFile = open( os.path.join(outputDir,i + ".tex" ) , 'wb' )
    result = highlight(code, fileEndingToLexer[fileEnding], formatter )
    outputFile.write(result)
    
defFile = open( os.path.join(outputDir, "pygmentsDefs.tex" ) , 'w+' )
print( formatter.get_style_defs(), file=defFile )



==> listings/input/00-trt-example.py <==
d2q9 = get_stencil("D2Q9")
moments = independent_raw_moments(d2q9)
ω_e, ω_o = symbols("ω_e, ω_o")
ωs = [ω_e if is_even_moment(m) else ω_o
      for m in moments]
m_eq = maxwellian_moments(moments, dim=2, 
                          c_s=1/sqrt(3))
trt = create_method(d2q9, moments, ωs, m_eq)


==> listings/input/01-mrt-example.py <==
moments = independent_raw_moments(d2q9)
moments = split_shear_bulk_moments(moments)
moments = gram_schmidt(moments, d2q9, 
                       weights=get_weights(d2q9))
ω = symbols("ω_:4")
ωs = [0    if get_order(m) < 2   else
      ω[0] if is_shear_moment(m) else
      ω[1] if is_bulk_moment(m)  else
      ω[get_order(m)-1] 
      for m in moments]
m_eq = maxwellian_moments(moments, dim=2, 
                          c_s=1/sqrt(3))
mrt = create_method(d2q9, moments, ωs, 
                    to_incompressible(m_eq))      


==> listings/input/02-smagorinsky.py <==
S, ω = symbols("|S|, ω", positive=True)

f_neq = pre_collision_symbols() - equilibrium_symbols()
Π = frobenius_norm(second_order_moment_matrix(f_neq))

eqs = [ Eq(ω, ω_from_ν( ν_from_ω(ω_0) + C_S**2 * S )),
        Eq(S, 3 * ω / 2 * Π) ]

effective_ω = solve(eqs, [ω, S])[ω]


==> listings/input/03-ubb.py <==
def vel_bounce_back(f, c, method, vel):
    c_s = method.speed_of_sound
    w_q = method.weights[method.stencil.idx(c)]
    vel_term = 2 / c_s**2 * c * v * w_q
    return f.center(c) - vel_term


==> material/.ipynb_checkpoints/lbmpy_paper_notes-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from lbmpy.session import *\n",
    "from lbmpy.relaxationrates import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Printing Moment tables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def to_latex(method):\n",
    "    result = \"Moment & Equilibrium & Relaxation rate \\\\\\\\ \\hline \\n\"\n",
    "    for moment, (eq_moment, rr) in method.relaxation_info_dict.items():\n",
    "        line = \" & \".join(\"$\" + sp.latex(r) + \"$\" for r in (moment, eq_moment, rr))\n",
    "        result += line + \"  \\\\\\\\ \\n\"\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Moment & Equilibrium & Relaxation rate \\\\ \\hline \n",
      "$1$ & $\\rho$ & $0$  \\\\ \n",
      "$x$ & $u_{0}$ & $0$  \\\\ \n",
      "$y$ & $u_{1}$ & $0$  \\\\ \n",
      "$x^{2} - y^{2}$ & $u_{0}^{2} - u_{1}^{2}$ & $\\omega_{0}$  \\\\ \n",
      "$x y$ & $u_{0} u_{1}$ & $\\omega_{0}$  \\\\ \n",
      "$3 x^{2} + 3 y^{2} - 2$ & $3 u_{0}^{2} + 3 u_{1}^{2}$ & $\\omega_{1}$  \\\\ \n",
      "$3 x^{2} y - y$ & $0$ & $\\omega_{2}$  \\\\ \n",
      "$3 x y^{2} - x$ & $0$ & $\\omega_{2}$  \\\\ \n",
      "$9 x^{2} y^{2} - 3 x^{2} - 3 y^{2} + 1$ & $0$ & $\\omega_{3}$  \\\\ \n",
      "\n"
     ]
    }
   ],
   "source": [
    "method = create_lb_method(method='mrt', weighted=True, compressible=False)\n",
    "print(to_latex(method))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <table style=\"border:none; width: 100%\">\n",
       "            <tr style=\"border:none\">\n",
       "                <th style=\"border:none\" >Moment</th>\n",
       "                <th style=\"border:none\" >Eq. Value </th>\n",
       "                <th style=\"border:none\" >Relaxation Rate</th>\n",
       "            </tr>\n",
       "            <tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$1$</td>\n",
       "                            <td style=\"border:none\">$\\rho$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$x$</td>\n",
       "                            <td style=\"border:none\">$u_{0}$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$y$</td>\n",
       "                            <td style=\"border:none\">$u_{1}$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$x^{2} - y^{2}$</td>\n",
       "                            <td style=\"border:none\">$u_{0}^{2} - u_{1}^{2}$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{0}$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$x y$</td>\n",
       "                            <td style=\"border:none\">$u_{0} u_{1}$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{0}$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$3 x^{2} + 3 y^{2} - 2$</td>\n",
       "                            <td style=\"border:none\">$3 u_{0}^{2} + 3 u_{1}^{2}$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{1}$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$3 x^{2} y - y$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{2}$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$3 x y^{2} - x$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{2}$</td>\n",
       "                         </tr>\n",
       "<tr style=\"border:none\">\n",
       "                            <td style=\"border:none\">$9 x^{2} y^{2} - 3 x^{2} - 3 y^{2} + 1$</td>\n",
       "                            <td style=\"border:none\">$0$</td>\n",
       "                            <td style=\"border:none\">$\\omega_{3}$</td>\n",
       "                         </tr>\n",
       "\n",
       "        </table>\n",
       "        "
      ],
      "text/plain": [
       "<lbmpy.methods.momentbased.MomentBasedLbMethod at 0x7fd4d6f67ef0>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "method"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Smagorinsky"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "S, C_S, ν_0, τ_0, ω, Π, ω_0 = sp.symbols(\"|S|, C_S, ν_0, τ_0, ω, |Π|, ω_0\", positive=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Direct solution"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Assuming one knows S, compute ω"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle ω = \\frac{2}{6 C_{S}^{2} |S| + 1 + \\frac{2 - ω_{0}}{ω_{0}}}$"
      ],
      "text/plain": [
       "               2           \n",
       "ω = ───────────────────────\n",
       "         2           2 - ω₀\n",
       "    6⋅C_S ⋅|S| + 1 + ──────\n",
       "                       ω₀  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#effective_ν_from_S = ν_0 + C_S ** 2 * S\n",
    "effective_ν_from_S = lattice_viscosity_from_relaxation_rate(ω_0) + C_S ** 2 * S\n",
    "ω_val = relaxation_rate_from_lattice_viscosity(effective_ν_from_S)\n",
    "omega_eq = sp.Eq(ω, ω_val)\n",
    "omega_eq"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Defining equation for S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAIEAAAAXCAYAAAAsnywOAAAABHNCSVQICAgIfAhkiAAABK5JREFUaIHt2nuIVVUUx/HPqFRYaGk5JkGTmBpEZVRERdlDM3qOUf0RlvRSDEwpqBRrCirLIgt6R6RCRFCTSWlkpvbCyLKQkOzhC9IelpL0MLU/1h7ner1z33fG6H7hss7ZZ7POnrPXWeu395mGlpYWdf7fdMs6b8EuNFXBdzV9dQYtajPeWvmtGtlBUIjheAlr8Ce2YjVex+Qy/NWKB/Eu1uMPbMbnuBt9y/C3q4RfU2VDL4tG7MDj6bwvbkArvhHPYAs+wPWy5qlHkTfpjqdwI37HfKzFQRiEUTgJj5b/d1SVyfgM7+BHHIhTxVt5UzpeX4bfe/Jcm4TeZfisBpeKiW1N51eI+foB72GdCJTReB4XpD67KD4IpooAeAPXiKjKpA9OLPcvqAG9RKbK5j5MwZ2YUIbfljzXxuq6IGjGL1iazr/GJXgTOzP6TcEnuFwExKsUl74bMDEdj7N3ABDpdmGJA68luQIAXkn26M4aSAHGibfxkQL9vkv9GnNc641zME+UBFiUzndm9d2Ip9Px8LbGYoKgl/Y6ur2I/vsyFyf7ZZeOImgU2mWj0Cr5+DTZ03JcuxD74bUi79s2h/+0NRRTDrZgA44QNfYJvJ3aqsUkHFxC/xVCjBbiNqFbegvNcoYIgOmlDrAG3CXGNU3orHysSXZojmvN2CbmphA9RDmHBZmNxXAVZmOYEBaE2JiPZ4TyroRJOLKE/rMUHwSZKXSBqN0/lXCvWnCoUOlb8UIR/bcle0hW+wFClM/XcQnMZDqOxVviRUbxS7qPMBhn4X58iAGipi0XorESmoT2KPY3tki//VP//kIIDRQB29Ui9krsj7naJxhOwcv2Tvs9k/0rq32kyHStCjMRt2IVxmReKGVdv1Ooz6kirTZijnjIDye7r7JJPKiRQt/M7trh7BZlS7LaLxJZN3uyByW7Oqu9GX+LVUA+bsZj+ApnCyG/m2LLQS42i4AYI8RjH7FMKYdaaYJs1ooHcYJIyT+X4aMaDEl2VVb7+cmuy2jrJl469gya7kLoLpJ7xdbGJLF/sxLnin2TPagkCODwZDfLiq4SqZUmyMWAZHfk7VVb2vYTMgXhUFEO2DMTnId+WCaCuI0zRVbLVwpuFzpgBUboIOgLlYMxaRC5Uv1APJuOZ0q7T2XSpHqaYKjQANl0E5tF/YTG+bWC8VZKmzA9LtkGzBC7nLRnip54KB0/kOVjtCjRczu4xzQRAMtFBugw6xXKBNeJ+rVO6IH1QogMFsHRHU8KsbivMEo80KX4VpSoRiFqB4p1eaVCtlJaxZJ1pihNw9L5CCwWmW6e2A4eIl627Mm+TATzphz+r8W9Itu9r32zL5M1eJHCQXCHECvDRfppFNG3QYir5/BxAR+dzULx0E7H8UJrbBNbqXPER5ZKSlc1mIHDcDXGi7d1pEj548UE3iLGPEH7Ll8bJ4t9m46+1RyVbHdRanOxRJFBsCz9/kusFGq4mhSz8mkqwd928ZFrco5rs9IvH83JdqQHWuT/zrEH+8qn3zql0Ywv8H01nFW6OqjTNRxTTWf1TFBnr0ywONnfquC7mr46g8XJVnu8tfJbNRrq/2hap14O6vgXrf0Cs2+fkbMAAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle |S| = \\frac{3 |Π| ω}{2}$"
      ],
      "text/plain": [
       "      3⋅|Π|⋅ω\n",
       "|S| = ───────\n",
       "         2   "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "defining_eq_s = sp.Eq(S, 3 * ω / 2 * Π)\n",
    "defining_eq_s"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Directly solving the system does not work"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\left\\{ |S| : \\frac{\\sqrt{18 C_{S}^{2} |Π| ω_{0}^{2} + 1} - 1}{6 C_{S}^{2} ω_{0}}, \\  ω : \\frac{\\sqrt{18 C_{S}^{2} |Π| ω_{0}^{2} + 1} - 1}{9 C_{S}^{2} |Π| ω_{0}}\\right\\}$"
      ],
      "text/plain": [
       "⎧        _____________________            _____________________    ⎫\n",
       "⎪       ╱       2       2                ╱       2       2         ⎪\n",
       "⎪     ╲╱  18⋅C_S ⋅|Π|⋅ω₀  + 1  - 1     ╲╱  18⋅C_S ⋅|Π|⋅ω₀  + 1  - 1⎪\n",
       "⎨|S|: ────────────────────────────, ω: ────────────────────────────⎬\n",
       "⎪                   2                              2               ⎪\n",
       "⎪              6⋅C_S ⋅ω₀                      9⋅C_S ⋅|Π|⋅ω₀        ⎪\n",
       "⎩                                                                  ⎭"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve_res = sp.solve([defining_eq_s, omega_eq], [ω, S], dict=True)\n",
    "solve_res[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# waLBerla approach"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\frac{τ_{0}}{2} + \\frac{\\sqrt{18 \\sqrt{2} C_{S}^{2} |Π| + τ_{0}^{2}}}{2}$"
      ],
      "text/plain": [
       "          ______________________\n",
       "         ╱          2         2 \n",
       "  τ₀   ╲╱  18⋅√2⋅C_S ⋅|Π| + τ₀  \n",
       "- ── + ─────────────────────────\n",
       "  2                2            "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factor = 18 * sp.sqrt( 2) * C_S * C_S;\n",
    "walberla_τ_t =  ( sp.sqrt( τ_0 * τ_0 + factor * Π ) - τ_0 ) / 2\n",
    "walberla_τ_t"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Effective ω in waLBerla"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{2}{τ_{0} + \\sqrt{18 \\sqrt{2} C_{S}^{2} |Π| + τ_{0}^{2}}}$"
      ],
      "text/plain": [
       "              2               \n",
       "──────────────────────────────\n",
       "        ______________________\n",
       "       ╱          2         2 \n",
       "τ₀ + ╲╱  18⋅√2⋅C_S ⋅|Π| + τ₀  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sp.simplify(1 / (τ_0 + walberla_τ_t))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# TRT simplification"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Data for first table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table style=\"border:none\"><tr><th>Name</th><th>Runtime</th><th>Adds</th><th>Muls</th><th>Divs</th><th>Total</th></tr><tr><td>OriginalTerm</td><td>-</td> <td>686</td> <td>574</td> <td>3</td>  <td>1263</td> </tr><tr><td>sympy_cse</td><td>61.02 ms</td> <td>199</td> <td>61</td> <td>1</td>  <td>261</td> </tr></table>"
      ],
      "text/plain": [
       "<pystencils.simp.simplificationstrategy.SimplificationStrategy.create_simplification_report.<locals>.Report at 0x7fd4d6c08780>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "method = create_lb_method(method=\"srt\", stencil=\"D3Q19\", compressible=True, \n",
    "                          maxwellian_moments=False,\n",
    "                         )\n",
    "collision_rule = method.get_collision_rule()\n",
    "\n",
    "generic_strategy = ps.simp.SimplificationStrategy()\n",
    "generic_strategy.add(ps.simp.sympy_cse)\n",
    "generic_strategy.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table style=\"border:none\"><tr><th>Name</th><th>Runtime</th><th>Adds</th><th>Muls</th><th>Divs</th><th>Total</th></tr><tr><td>OriginalTerm</td><td>-</td> <td>686</td> <td>574</td> <td>3</td>  <td>1263</td> </tr><tr><td>expand</td><td>50.09 ms</td> <td>173</td> <td>423</td> <td>3</td>  <td>599</td> </tr><tr><td>replace_second_order_velocity_products</td><td>18.24 ms</td> <td>203</td> <td>447</td> <td>3</td>  <td>653</td> </tr><tr><td>expand</td><td>16.74 ms</td> <td>179</td> <td>423</td> <td>3</td>  <td>605</td> </tr><tr><td>factor_relaxation_rates</td><td>44.67 ms</td> <td>179</td> <td>305</td> <td>3</td>  <td>487</td> </tr><tr><td>replace_density_and_velocity</td><td>12.01 ms</td> <td>179</td> <td>305</td> <td>3</td>  <td>487</td> </tr><tr><td>replace_common_quadratic_and_constant_term</td><td>21.39 ms</td> <td>131</td> <td>161</td> <td>3</td>  <td>295</td> </tr><tr><td>factor_density_after_factoring_relaxation_times</td><td>27.51 ms</td> <td>131</td> <td>131</td> <td>3</td>  <td>265</td> </tr><tr><td>subexpression_substitution_in_main_assignments</td><td>27.37 ms</td> <td>119</td> <td>119</td> <td>3</td>  <td>241</td> </tr><tr><td>add_subexpressions_for_divisions</td><td>4.78 ms</td> <td>119</td> <td>121</td> <td>1</td>  <td>241</td> </tr><tr><td>sympy_cse</td><td>22.67 ms</td> <td>119</td> <td>73</td> <td>1</td>  <td>193</td> </tr></table>"
      ],
      "text/plain": [
       "<pystencils.simp.simplificationstrategy.SimplificationStrategy.create_simplification_report.<locals>.Report at 0x7fd4d6d55390>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplification_strategy = create_simplification_strategy(method, cse_pdfs=False, cse_global=True)\n",
    "simplification_strategy.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simplification FLOP table SRT/TRT/Smag"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "fixed_rates =[1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23,\n",
    "              1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23,\n",
    "              1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23]\n",
    "srt_trt_specs = [\n",
    "    ('D2Q9 compr. SRT',   {'stencil': 'D2Q9', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 incompr. SRT', {'stencil': 'D2Q9', 'method': 'srt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 compr. Smag.', {'stencil': 'D2Q9', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D2Q9 compr. TRT',   {'stencil': 'D2Q9', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 incompr. TRT', {'stencil': 'D2Q9', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "   \n",
    "    \n",
    "    ('D3Q19 compr. SRT',   {'stencil': 'D3Q19', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 incompr. SRT', {'stencil': 'D3Q19', 'method': 'srt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 compr. Smag.', {'stencil': 'D3Q19', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D3Q19 compr. TRT',   {'stencil': 'D3Q19', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 incompr. TRT', {'stencil': 'D3Q19', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "\n",
    "    ('D3Q27 compr. SRT',   {'stencil': 'D3Q27', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q27 incompr. SRT', {'stencil': 'D3Q27', 'method': 'srt', 'compressible': False,'maxwellian_moments': False}),\n",
    "    ('D3Q27 compr. Smag.', {'stencil': 'D3Q27', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D3Q27 compr. TRT',   {'stencil': 'D3Q27', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q27 incompr. TRT', {'stencil': 'D3Q27', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "D2Q9 compr. SRT  &  113  & \\textbf{90}  & \\textbf{90} \\\\\n",
      "D2Q9 incompr. SRT  &  107  & \\textbf{75}  & \\textbf{75} \\\\\n",
      "D2Q9 compr. Smag.  &  115  & \\textbf{96}  & \\textbf{96} \\\\\n",
      "D2Q9 compr. TRT  &  114  & 110  & \\textbf{101} \\\\\n",
      "D2Q9 incompr. TRT  &  108  & 103  & \\textbf{94} \\\\\n",
      "D3Q19 compr. SRT  &  261  & \\textbf{193}  & \\textbf{193} \\\\\n",
      "D3Q19 incompr. SRT  &  252  & \\textbf{162}  & \\textbf{162} \\\\\n",
      "D3Q19 compr. Smag.  &  262  & \\textbf{201}  & \\textbf{201} \\\\\n",
      "D3Q19 compr. TRT  &  262  & 233  & \\textbf{214} \\\\\n",
      "D3Q19 incompr. TRT  &  253  & 225  & \\textbf{206} \\\\\n",
      "D3Q27 compr. SRT  &  444  & \\textbf{293}  & 389 \\\\\n",
      "D3Q27 incompr. SRT  &  435  & \\textbf{289}  & 346 \\\\\n",
      "D3Q27 compr. Smag.  &  449  & \\textbf{311}  & \\textbf{311} \\\\\n",
      "D3Q27 compr. TRT  &  446  & \\textbf{379}  & 516 \\\\\n",
      "D3Q27 incompr. TRT  &  437  & \\textbf{374}  & 482 \\\\\n"
     ]
    }
   ],
   "source": [
    "from lbmpy.methods.momentbasedsimplifications import cse_in_opposing_directions\n",
    "from lbmpy.turbulence_models import add_smagorinsky_model\n",
    "\n",
    "def oc(m):\n",
    "    return sum(i for i in m.operation_count.values())\n",
    "\n",
    "print(\"            & Only CSE  & cse_pdfs  & cse_global \\\\\\\\\")\n",
    "for name, spec in srt_trt_specs:\n",
    "    method = create_lb_method(**spec, weighted=False)\n",
    "    collision_rule = method.get_collision_rule()\n",
    "    \n",
    "    def add_tm(cr):\n",
    "        if 'smagorinsky' in spec and spec['smagorinsky']:\n",
    "            return add_smagorinsky_model(cr, 0.12)\n",
    "        else:\n",
    "            return cr\n",
    "    \n",
    "    cse_global = ps.simp.SimplificationStrategy()\n",
    "    cse_global.add(ps.simp.sympy_cse)\n",
    "    \n",
    "    cse_both = ps.simp.SimplificationStrategy()\n",
    "    cse_both.add(cse_in_opposing_directions)\n",
    "    cse_both.add(ps.simp.sympy_cse)\n",
    "    \n",
    "    custom_opt = create_simplification_strategy(method, cse_pdfs=False, cse_global=False)\n",
    "    \n",
    "    generic_res           = oc(cse_global(add_tm(collision_rule)))\n",
    "    custom_res_global_cse = oc(cse_both(add_tm(custom_opt(collision_rule))))\n",
    "    custom_res_both_cse   = oc(cse_global(add_tm(custom_opt(collision_rule))))\n",
    "    \n",
    "    all_res = (generic_res, custom_res_global_cse, custom_res_both_cse)\n",
    "    \n",
    "    def t(r):\n",
    "        return str(r) if r != min(all_res) else f\"\\\\textbf{{{r}}}\"\n",
    "\n",
    "    print(f\"{name}  &  {t(generic_res)}  & {t(custom_res_both_cse)}  & {t(custom_res_global_cse)} \\\\\\\\\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "mrt_specs = [\n",
    "    {'stencil': 'D3Q27', 'method': 'trt', 'compressible': True},\n",
    "    {'stencil': 'D3Q27', 'method': 'trt', 'compressible': True},\n",
    "    {'stencil': 'D3Q19', 'method': 'mrt', 'compressible': True, 'relaxation_rates': fixed_rates,},\n",
    "    {'stencil': 'D3Q27', 'method': 'mrt', 'compressible': True, 'relaxation_rates': fixed_rates,},\n",
    "    {'stencil': 'D3Q19', 'method': 'mrt', 'compressible': True},\n",
    "    {'stencil': 'D3Q27', 'method': 'mrt', 'compressible': True},  \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ast = create_lb_ast(stencil=\"D2Q9\", method=\"mrt\", \n",
    "#                    optimization={'split': True, 'cse_global': True})\n",
    "#ps.show_code(ast)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "collision_rule.operation_count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ω0, ω1, ω2, ω3, ω4, ω5 = sp.symbols(\"omega_:6\")\n",
    "spec = {'stencil': 'D3Q27', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, \n",
    "        'relaxation_rates': [ω0, ω1, ω2, ω3, ω4, ω5],\n",
    "        #'relaxation_rates': [1.1, 1.2, 1.3, 1.4, 1.5, 1.6],\n",
    "       }\n",
    "method = create_lb_method(**spec)\n",
    "method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "collision_rule = method.get_collision_rule()\n",
    "simplified = ps.simp.sympy_cse(collision_rule)\n",
    "simplified.operation_count, sum(simplified.operation_count.values())\n",
    "#collision_rule.main_assignments[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from lbmpy.methods.momentbasedsimplifications import replace_second_order_velocity_products, \\\n",
    "    factor_density_after_factoring_relaxation_times, factor_relaxation_rates, cse_in_opposing_directions, \\\n",
    "    replace_common_quadratic_and_constant_term, replace_density_and_velocity\n",
    "from pystencils.simp import SimplificationStrategy\n",
    "from pystencils.simp import (\n",
    "    add_subexpressions_for_divisions, apply_to_all_assignments,\n",
    "    subexpression_substitution_in_main_assignments, sympy_cse)\n",
    "\n",
    "s = SimplificationStrategy()\n",
    "\n",
    "expand = apply_to_all_assignments(sp.expand)\n",
    "s.add(expand)\n",
    "#s.add(replace_second_order_velocity_products)\n",
    "#s.add(expand)\n",
    "#s.add(factor_relaxation_rates)\n",
    "#s.add(replace_density_and_velocity)\n",
    "#s.add(replace_common_quadratic_and_constant_term)\n",
    "#s.add(factor_density_after_factoring_relaxation_times)\n",
    "#s.add(subexpression_substitution_in_main_assignments)\n",
    "s.add(sympy_cse)\n",
    "\n",
    "s2 = SimplificationStrategy()\n",
    "s2.add(sympy_cse)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "collision_rule.main_assignments[1].rhs#.factor([ω0, ω1, ω2, ω3, ω4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#strat = create_simplification_strategy(method, cse_pdfs=False, cse_global=True)\n",
    "s.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s2.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "simplified2 = create_simplification_strategy(method, cse_pdfs=False, cse_global=True)(collision_rule)\n",
    "simplified2.operation_count, sum(simplified2.operation_count.values())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "simplified.free_symbols"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sc = create_lid_driven_cavity((100, 100, 100), \n",
    "                              kernel_params={f'omega_{i}': 1.2 + i / 20 for i in range(10)},\n",
    "                              #optimization={'cse_global': True},\n",
    "                              **spec)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ps.show_code(sc.ast)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(4):\n",
    "    print(sc.benchmark())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.scalar_field(sc.velocity[:, :, 0.5, 0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sc._compile_macroscopic_setter_and_gette"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> material/lbmpy_paper_notes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from lbmpy.session import *\n",
    "from lbmpy.relaxationrates import *\n",
    "from lbmpy.methods.momentbasedsimplifications import cse_in_opposing_directions\n",
    "from lbmpy.turbulence_models import add_smagorinsky_model"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Printing Moment tables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def to_latex(method):\n",
    "    result = \"Moment & Equilibrium & Relaxation rate \\\\\\\\ \\hline \\n\"\n",
    "    for moment, (eq_moment, rr) in method.relaxation_info_dict.items():\n",
    "        line = \" & \".join(\"$\" + sp.latex(r) + \"$\" for r in (moment, eq_moment, rr))\n",
    "        result += line + \"  \\\\\\\\ \\n\"\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "method = create_lb_method(method='mrt', weighted=True, compressible=False)\n",
    "print(to_latex(method))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "method"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Smagorinsky"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "S, C_S, ν_0, τ_0, ω, Π, ω_0 = sp.symbols(\"|S|, C_S, ν_0, τ_0, ω, |Π|, ω_0\", positive=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Direct solution"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Assuming one knows S, compute ω"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#effective_ν_from_S = ν_0 + C_S ** 2 * S\n",
    "effective_ν_from_S = lattice_viscosity_from_relaxation_rate(ω_0) + C_S ** 2 * S\n",
    "ω_val = relaxation_rate_from_lattice_viscosity(effective_ν_from_S)\n",
    "omega_eq = sp.Eq(ω, ω_val)\n",
    "omega_eq"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Defining equation for S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "defining_eq_s = sp.Eq(S, 3 * ω / 2 * Π)\n",
    "defining_eq_s"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Directly solving the system does not work"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "solve_res = sp.solve([defining_eq_s, omega_eq], [ω, S], dict=True)\n",
    "solve_res[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# waLBerla approach"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "factor = 18 * sp.sqrt( 2) * C_S * C_S;\n",
    "walberla_τ_t =  ( sp.sqrt( τ_0 * τ_0 + factor * Π ) - τ_0 ) / 2\n",
    "walberla_τ_t"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Effective ω in waLBerla"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sp.simplify(1 / (τ_0 + walberla_τ_t))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# TRT simplification"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Data for first table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "method = create_lb_method(method=\"srt\", stencil=\"D3Q19\", compressible=True, \n",
    "                          maxwellian_moments=False,\n",
    "                         )\n",
    "collision_rule = method.get_collision_rule()\n",
    "\n",
    "generic_strategy = ps.simp.SimplificationStrategy()\n",
    "generic_strategy.add(ps.simp.sympy_cse)\n",
    "generic_strategy.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "simplification_strategy = create_simplification_strategy(method, cse_pdfs=False, cse_global=True)\n",
    "simplification_strategy.create_simplification_report(collision_rule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = {'stencil': 'D3Q19', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}\n",
    "ur = create_lb_update_rule(**t)\n",
    "ur.operation_count"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simplification FLOP table SRT/TRT/Smag"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fixed_rates =[1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23,\n",
    "              1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23,\n",
    "              1.5, 1.4, 1.3, 1.2, 1.6, 1.9, 1.1, 1.0, 1.2, 1.8, 1.9, 1.23]\n",
    "srt_trt_specs = [\n",
    "    ('D2Q9 compr. SRT',         {'stencil': 'D2Q9', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 incompr. SRT',       {'stencil': 'D2Q9', 'method': 'srt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 compr. Smag.',       {'stencil': 'D2Q9', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D2Q9 compr. TRT',         {'stencil': 'D2Q9', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 incompr. TRT',       {'stencil': 'D2Q9', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D2Q9 MRT compr. weighted',{'stencil': 'D2Q9', 'method': 'mrt', 'compressible': True, 'weighted': True}),\n",
    "    ('D2Q9 MRT compr.',         {'stencil': 'D2Q9', 'method': 'mrt', 'compressible': True, 'weighted': False}),\n",
    "\n",
    "    \n",
    "    ('D3Q19 compr. SRT',         {'stencil': 'D3Q19', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 incompr. SRT',       {'stencil': 'D3Q19', 'method': 'srt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 compr. Smag.',       {'stencil': 'D3Q19', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D3Q19 compr. TRT',         {'stencil': 'D3Q19', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 incompr. TRT',       {'stencil': 'D3Q19', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D3Q19 MRT compr. weighted',{'stencil': 'D3Q19', 'method': 'mrt', 'compressible': True, 'weighted': True}),\n",
    "    ('D3Q19 MRT compr. ',        {'stencil': 'D3Q19', 'method': 'mrt', 'compressible': True, 'weighted': False}),\n",
    "\n",
    "    ('D3Q27 compr. SRT',   {'stencil': 'D3Q27', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q27 incompr. SRT', {'stencil': 'D3Q27', 'method': 'srt', 'compressible': False,'maxwellian_moments': False}),\n",
    "    ('D3Q27 compr. Smag.', {'stencil': 'D3Q27', 'method': 'srt', 'compressible': True, 'maxwellian_moments': False, 'smagorinsky': True}),\n",
    "    ('D3Q27 compr. TRT',   {'stencil': 'D3Q27', 'method': 'trt', 'compressible': True, 'maxwellian_moments': False}),\n",
    "    ('D3Q27 incompr. TRT', {'stencil': 'D3Q27', 'method': 'trt', 'compressible': False, 'maxwellian_moments': False}),\n",
    "    ('D3Q27 MRT compr. weighted', {'stencil': 'D3Q27', 'method': 'mrt', 'compressible': True, 'weighted': True}),\n",
    "    ('D3Q27 MRT compr. ',         {'stencil': 'D3Q27', 'method': 'mrt', 'compressible': True, 'weighted': False}), \n",
    "\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oc(m):\n",
    "    return sum(i for i in m.operation_count.values())\n",
    "\n",
    "print(\"            & Only CSE  & cse_pdfs  & cse_global \\\\\\\\ \\\\hline\")\n",
    "for name, spec in srt_trt_specs:\n",
    "    method = create_lb_method(**spec)\n",
    "    collision_rule = method.get_collision_rule()\n",
    "    \n",
    "    def add_tm(cr):\n",
    "        if 'smagorinsky' in spec and spec['smagorinsky']:\n",
    "            return add_smagorinsky_model(cr, 0.12)\n",
    "        else:\n",
    "            return cr\n",
    "    \n",
    "    cse_global = ps.simp.SimplificationStrategy()\n",
    "    cse_global.add(ps.simp.sympy_cse)\n",
    "    \n",
    "    cse_both = ps.simp.SimplificationStrategy()\n",
    "    cse_both.add(cse_in_opposing_directions)\n",
    "    cse_both.add(ps.simp.sympy_cse)\n",
    "    \n",
    "    custom_opt = create_simplification_strategy(method, cse_pdfs=False, cse_global=False)\n",
    "    \n",
    "    generic_res           = oc(cse_global(add_tm(collision_rule)))\n",
    "    custom_res_global_cse = oc(cse_both(add_tm(custom_opt(collision_rule))))\n",
    "    custom_res_both_cse   = oc(cse_global(add_tm(custom_opt(collision_rule))))\n",
    "    \n",
    "    all_res = (generic_res, custom_res_global_cse, custom_res_both_cse)\n",
    "    \n",
    "    def t(r):\n",
    "        return str(r) if r != min(all_res) else f\"\\\\textbf{{{r}}}\"\n",
    "\n",
    "    print(f\"{name}  &  {t(generic_res)}  & {t(custom_res_both_cse)}  & {t(custom_res_global_cse)} \\\\\\\\\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## MRT simplification"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pystencils.simp import SimplificationStrategy\n",
    "from lbmpy.methods.momentbased import MomentBasedLbMethod\n",
    "from lbmpy.methods.momentbasedsimplifications import replace_second_order_velocity_products, \\\n",
    "    factor_density_after_factoring_relaxation_times, factor_relaxation_rates, cse_in_opposing_directions, \\\n",
    "    replace_common_quadratic_and_constant_term, replace_density_and_velocity\n",
    "\n",
    "from lbmpy.innerloopsplit import create_lbm_split_groups\n",
    "from lbmpy.methods.cumulantbased import CumulantBasedLbMethod\n",
    "from pystencils.simp import (\n",
    "    add_subexpressions_for_divisions, apply_to_all_assignments,\n",
    "    subexpression_substitution_in_main_assignments, sympy_cse)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "method = create_lb_method(stencil=\"D3Q19\", method=\"mrt\", compressible=True)\n",
    "cr = method.get_collision_rule()\n",
    "cr_cse_global_adv = sympy_cse(subexpression_substitution_in_main_assignments(cr))\n",
    "cr_cse_global_default = sympy_cse(cr)\n",
    "cr_cse_pdfs = cse_in_opposing_directions(cr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "set(create_lb_method().relaxation_rates)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_cse_global_adv.operation_count, cr_cse_global_default.operation_count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_cse_global_adv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_cse_global = create_lbm_split_groups(cr_cse_global_adv)\n",
    "cr_cse_pdfs = create_lbm_split_groups(cr_cse_pdfs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_cse_global.simplification_hints['split_groups']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_cse_pdfs.simplification_hints['split_groups']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sympy_cse(cr_cse_pdfs).operation_count, cr_cse_global.operation_count"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Storage pattern visualization\n",
    "\n",
    "## Stream pull collide"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from lbmpy.fieldaccess import *\n",
    "from lbmpy.stencils import get_stencil\n",
    "from plot_setup import *\n",
    "two_field = StreamPullTwoFieldsAccessor()\n",
    "\n",
    "figsize=(7, 4)\n",
    "\n",
    "f = plt.figure(figsize=figsize)\n",
    "visualize_pdf_field_accessor(two_field, title=False, figure=f)\n",
    "plt.subplots_adjust(wspace=-0.025)\n",
    "write_to_file(\"access_stream_pull_collide\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### EsoTwist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "eso_twist_even = EsoTwistEvenTimeStepAccessor()\n",
    "f = plt.figure(figsize=figsize)\n",
    "visualize_pdf_field_accessor(eso_twist_even, title=False, figure=f,\n",
    "                             write_plot_params={'inverted': True})\n",
    "plt.subplots_adjust(wspace=-0.025)\n",
    "write_to_file(\"access_eso_even\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "eso_twist_odd = EsoTwistOddTimeStepAccessor()\n",
    "f = plt.figure(figsize=figsize)\n",
    "visualize_pdf_field_accessor(eso_twist_odd, title=False, figure=f,\n",
    "                             read_plot_params={'inverted': True})\n",
    "plt.subplots_adjust(wspace=-0.025)\n",
    "write_to_file(\"access_eso_odd\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### AA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "aa_even = AAEvenTimeStepAccessor()\n",
    "f = plt.figure(figsize=figsize)\n",
    "visualize_pdf_field_accessor(aa_even, title=False, figure=f,\n",
    "                             write_plot_params={'inverted': True})\n",
    "plt.subplots_adjust(wspace=-0.025)\n",
    "write_to_file(\"access_aa_even\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "aa_odd = AAOddTimeStepAccessor()\n",
    "f = plt.figure(figsize=figsize)\n",
    "visualize_pdf_field_accessor(aa_odd, title=False, figure=f,\n",
    "                             write_plot_params={'inverted': True})\n",
    "plt.subplots_adjust(wspace=-0.025)\n",
    "write_to_file(\"access_aa_odd\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> material/plot_setup.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import sqlite3
import os
from IPython.core.display import HTML
from IPython.display import display

from IPython import get_ipython
ipython = get_ipython()


# Matplotlib Setup
ipython.magic("matplotlib inline")
#plt.style.use('ggplot')
matplotlib.rcParams['figure.figsize'] = (10.0 *0.9, 7.0*0.9)
matplotlib.rcParams['savefig.dpi'] = 160

# True Type fonts
#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['ps.fonttype'] = 42

# Type 1 Fonts
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = [r'\boldmath']

matplotlib.rc('font',size=18 )


def write_to_file( name ):
    output_dir = "../plots"
    filename = os.path.join(output_dir, name + '.pdf')
    filepath = os.path.join(filename)
    plt.savefig( filepath, bbox_inches='tight')


